Self-Dual Cosmology

We construct cosmological spacetimes with a self-dual Weyl tensor whose dynamics are described by conformally coupled scalars with only cubic self-interactions. Similar to the previously discovered cases in flat and (Anti) de Sitter backgrounds, the interactions are characterized by a bracket that encodes a kinematic algebra. We discuss how the color-kinematics duality and double copy are realized in these cosmological backgrounds. If we further impose that the Ricci scalar is that of an FLRW spacetime, we find two new self-dual metrics corresponding to radiation-dominated and coasting (non-accelerating) FLRW backgrounds. Relaxing this requirement, we find an infinite family of solutions given by three different conformal classes of cosmological self-dual metrics. These solutions approximate those of FLRW as long as we impose a simple additional constraint on the scalar theory.

==> anc/stress_tensor.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    123728,       3315]
NotebookOptionsPosition[    123006,       3294]
NotebookOutlinePosition[    123401,       3310]
CellTagsIndexPosition[    123358,       3307]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SD radiation", "Subsubsection",
 CellChangeTimes->{{3.9301075481559*^9, 
  3.930107557034058*^9}},ExpressionUUID->"dff31ef9-f9d1-4d9b-880d-\
34a18041085b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rho", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["L", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], 
        ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"u", "+", "v"}], ")"}], "4"]], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"u", "+", "v"}], ")"}], "3"]], "8", " ", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}]}], 
   ";"}], 
  RowBox[{"(*", "\[Rho]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pressure", "=", " ", 
    RowBox[{"3", "rho"}]}], ";"}], 
  RowBox[{"(*", "P", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"upU", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], 
         RowBox[{"u", "+", "v"}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "L", " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
        RowBox[{"u", "+", "v"}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "L"}], 
        RowBox[{"u", "+", "v"}]]}], ",", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
       RowBox[{"u", "+", "v"}]], ",", "0"}], "}"}]}], " ", ";"}], 
  RowBox[{"(*", 
   SuperscriptBox["u", "\[Mu]"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shear", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], 
          RowBox[{"6", " ", 
           SuperscriptBox["t", "2"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], " ", 
            
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], 
         RowBox[{"2", " ", "t"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
         RowBox[{"2", " ", "t"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], " ", 
            
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
            "2"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["t", "2"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
          RowBox[{"2", " ", "t"}]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], " ", 
            
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], 
         RowBox[{"2", " ", "t"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
          RowBox[{"2", " ", "t"}]]}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
           " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
         RowBox[{"2", " ", "t"}]], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], " ", 
            
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], 
           RowBox[{"6", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "t"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], " ", 
            
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["t", "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", "t"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "1", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"3", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Eta]", " ", 
    SubscriptBox["\[Sigma]", "\[Mu]\[Nu]"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momentumDens", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "3"], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], 
          ")"}]}], 
        SuperscriptBox["t", "5"]], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["t", "4"]], 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "3"], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], 
        SuperscriptBox["t", "5"]], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["t", "4"]], 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["L", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
          " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
         SuperscriptBox["t", "5"]]}], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["t", "4"]], "2", " ", 
        SuperscriptBox["L", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["L", "3"], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
        SuperscriptBox["t", "4"]]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   SuperscriptBox["q", "\[Mu]"], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9301076957713413`*^9, 3.930107722688286*^9}, {
  3.930107764222906*^9, 3.930107768752442*^9}, {3.930107818536621*^9, 
  3.930107841072318*^9}, {3.930107875193816*^9, 3.930107877849456*^9}, {
  3.9301079189339943`*^9, 3.930107931211693*^9}, {3.930108032458276*^9, 
  3.930108053435953*^9}, {3.930108161839744*^9, 3.93010816839997*^9}, {
  3.93010990170776*^9, 
  3.930109905717979*^9}},ExpressionUUID->"6bed64d6-bad5-44e4-bb5b-\
838ad7a6b16b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SD non-accelerating FLRW", "Subsubsection",
 CellChangeTimes->{{3.930107559744525*^9, 
  3.9301075681751738`*^9}},ExpressionUUID->"f618fa70-7e56-43ae-ae33-\
6b1a831a341f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rho", "=", 
    TagBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "c", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  RowBox[{"(*", "\[Rho]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pressure", "=", 
    TagBox[
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["c", "2"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", "c", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], " ", 
  RowBox[{"(*", "P", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"upU", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "c"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "v"}], ")"}]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], 
       "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "c"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], ",", 
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "c"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]]}], ",", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "c"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], ",",
       "0"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   SuperscriptBox["u", "\[Mu]"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"shear", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}],
         ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["2", "3"]}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "3"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], " ", "c", " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["2", "3"]}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["2", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "3"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "+", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"], "-", 
            
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SuperscriptBox["c", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", "c", " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ",", "0", 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "3"]}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
           ")"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          SuperscriptBox["c", "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], 
             " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "3"]}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Phi]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}],
         ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["16", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], 
            "+", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["2", "3"]}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"3", ",", "0", ",", "0", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], 
              ")"}]}]}], ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Eta]", " ", 
    SubscriptBox["\[Sigma]", "\[Mu]\[Nu]"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momentumDens", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], " ", 
        
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["c", "3"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "0", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0", ",", "2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", "c", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "3"}], " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Phi]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}], "2"]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[Phi]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "c", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}]}]], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "3", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"u", ",", "v", ",", "w", ",", "wb"}], "]"}]}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", 
   SuperscriptBox["q", "\[Mu]"], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9301076957713413`*^9, 3.930107722688286*^9}, {
  3.930107764222906*^9, 3.930107768752442*^9}, {3.930107818536621*^9, 
  3.930107841072318*^9}, {3.930107875193816*^9, 3.930107877849456*^9}, {
  3.9301079189339943`*^9, 3.930107931211693*^9}, {3.930108032458276*^9, 
  3.930108053435953*^9}, {3.930108161839744*^9, 3.93010816839997*^9}, {
  3.9301097964364843`*^9, 
  3.93010991236248*^9}},ExpressionUUID->"06cbb10a-df73-426d-a442-\
c08eb330b27d"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{372, Automatic}, {-37, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2bfbb86c-7944-46ee-b97f-6772bf4bb302"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 45, "Subsubsection",ExpressionUUID->"dff31ef9-f9d1-4d9b-880d-34a18041085b"],
Cell[744, 27, 54249, 1452, 2222, "Input",ExpressionUUID->"6bed64d6-bad5-44e4-bb5b-838ad7a6b16b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55030, 1484, 177, 3, 45, "Subsubsection",ExpressionUUID->"f618fa70-7e56-43ae-ae33-6b1a831a341f"],
Cell[55210, 1489, 67780, 1802, 2342, "Input",ExpressionUUID->"06cbb10a-df73-426d-a442-c08eb330b27d"]
}, Open  ]]
}
]
*)


